Habitable Worlds Observatory: The Nature of the Astrophysical r-process

We present the science case for characterizing the origin of the heaviest elements on the periodic table, with a focus on those produced by the rapid neutron-capture process (r-process), using the Habitable Worlds Observatory (HWO). High-resolution ultraviolet (UV) spectroscopy can increase the number of r-process elements detectable in cool stars by more than 50% relative to optical and infrared spectra. These elements are key to characterizing the physical conditions that govern the r-process and identify the nature, sites, and environments where r-process events occurred. HWO has the potential to greatly expand the sample of stars where rarely studied heavy elements can be detected beyond the Solar neighborhood to the Galactic halo, globular clusters, and dwarf galaxies.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

